Modeling the social media relationships of Irish politicians using a generalized latent space stochastic blockmodel

D\'ail \'Eireann is the principal chamber of the Irish parliament. The 31st D\'ail \'Eireann is the principal chamber of the Irish parliament. The 31st D\'ail was in session from March 11th, 2011 to February 6th, 2016. Many of the members of the D\'ail were active on social media and many were Twitter users who followed other members of the D\'ail. The pattern of following amongst these politicians provides insights into political alignment within the D\'ail. We propose a new model, called the generalized latent space stochastic blockmodel, which extends and generalizes both the latent space model and the stochastic blockmodel to study social media connections between members of the D\'ail. The probability of an edge between two nodes in a network depends on their respective class labels as well as latent positions in an unobserved latent space. The proposed model is capable of representing transitivity, clustering, as well as disassortative mixing. A Bayesian method with Markov chain Monte Carlo sampling is proposed for estimation of model parameters. Model selection is performed using the WAIC criterion and models of different number of classes or dimensions of latent space are compared. We use the model to study Twitter following relationships of members of the D\'ail and interpret structure found in these relationships. We find that the following relationships amongst politicians is mainly driven by past and present political party membership. We also find that the modeling outputs are informative when studying voting within the D\'ail.

==> Dail/LPCM.R <==
gbic<-list(groups=NULL,bic=NULL)
for (g in 2:20)
  {
  	v.fit<-vblpcmfit(vblpcmstart(as.network(y),G=g,LSTEPS=1e3),STEPS=20)
  	gbic$groups[g]=v.fit$G
  gbic$bic[g]=v.fit$BIC$overall
  }
plot(gbic$groups, gbic$bic, main="BIC results", xlab="# groups", ylab="BIC", t='b')
